Where is Physical RSI capability from? An Observational Scaling Law of LLM-as-policy

In this paper, we systematically investigate the mechanisms, scaling behavior, and generalization of physical Recursive self-improvement. We introduce PhysRSI-eval to quantify physical RSI through a five-axis metric: First-Attempt Performance, Efficiency, Success, Budget and Improvement from failure. Different VLMs are evaluated on 18 manipulation tasks under a fixed interaction budget. The analysis of experimental results motivates the Physical Barrel Hypothesis: different capabilities may constrain different parts of improvement. The five-axis metrics also distinguish systems with close public benchmark averages and show that high scores need not come with early or efficient gains. We study observational scaling from two perspectives: predicting the relative performance of VLM agents from their public capabilities, and forecasting later progress from early physical feedback. Together, these analyses ask how quickly and how far an agent can improve. Moreover, we conduct workspace interventions and then analyze what improvement leaves behind. Removing history reduces late-round success, frozen workspaces remain useful on unseen layouts, and three cross-task cases achieve success earlier. The results suggest that scene-specific adaptation and reusable experience can coexist.

==> figures_src/fig1_workflow.py <==
#!/usr/bin/env python3
"""Figure 1 (main figure): shared MCP interface; evaluate (K0) vs optimize (K1-K17).

Claim the figure defends
    The same LLM agent, MCP tools, simulator and prompt template are used in both
    stages. Evaluate (K0) runs one in-context episode with no workspace and measures
    in-context capability. Optimize (K1-K17) wraps the same episode in a round loop
    with a persistent, agent-editable workspace (skills/, tools/, policy/, memory/)
    and measures recursive self-improvement under a limited trial budget.

Layout (schematic-led composite, vector, 7.0 x 4.2 in, designed for full text width)
    top band : shared interface (agent <-> MCP tools <-> RoboDojo), unlabeled
    panel a  : Evaluate - Context - K0   (single episode loop, native grade, no workspace)
    panel b  : Optimize - Harness - K1-K17 (workspace + harness tools, round pipeline, K chain)
    footnote : physical action interface and budgets (identical in both stages)

Colour semantics (colourblind-safe, Okabe-Ito blue / vermillion + neutral grey)
    grey   = shared interface and simulator-owned grading
    blue   = executing one robot episode (observe -> reason -> act)
    orange = persistent workspace and everything that edits it (optimize only)

Usage
    python3 fig1_workflow.py            # writes ../assets/fig1_workflow.{pdf,png}
    python3 fig1_workflow.py --out DIR  # write elsewhere (e.g. for QA iterations)
    python3 fig1_workflow.py --qa       # also print the QA report (text size, overlap, contrast)
"""
import argparse
import os
import sys

import matplotlib

matplotlib.use("Agg")
import matplotlib as mpl  # noqa: E402
import matplotlib.pyplot as plt  # noqa: E402
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch  # noqa: E402
from matplotlib.path import Path  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
DEFAULT_OUT = os.path.normpath(os.path.join(HERE, "..", "assets"))

# ----------------------------------------------------------------------------- style
mpl.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Arial", "Helvetica", "TeX Gyre Heros", "DejaVu Sans", "sans-serif"],
    "svg.fonttype": "none",
    "pdf.fonttype": 42,
    "font.size": 7.5,
    "axes.linewidth": 0.8,
    "legend.frameon": False,
})

INK = "#222222"        # titles, primary text
NOTE = "#555555"       # secondary text (contrast 7.5:1 on white)
ARROW = "#333333"
DIVIDER = "#C8C8C8"
GREY_FILL, GREY_EDGE = "#F2F2F2", "#8A8A8A"
BLUE_FILL, BLUE_EDGE = "#E4EEF8", "#0072B2"
ORANGE_FILL, ORANGE_EDGE = "#FDEBD9", "#D55E00"
KIND = {
    "grey": (GREY_FILL, GREY_EDGE),
    "blue": (BLUE_FILL, BLUE_EDGE),
    "orange": (ORANGE_FILL, ORANGE_EDGE),
    "white": ("white", "#444444"),
    "ghost": ("none", GREY_EDGE),
    "blue_white": ("white", BLUE_EDGE),
}

FS_LETTER, FS_TITLE, FS_BOX, FS_BODY = 10, 8.5, 8, 7.5  # pt at design size (7.0 in wide)

W, H = 7.0, 4.2      # inches; 1 data unit = 1 inch
TEXTS = []           # (text artist, container rect in inches or None) for QA

# ----------------------------------------------------------------------------- helpers


def put(ax, x, y, s, size=FS_BODY, weight="normal", color=INK, ha="center", va="center",
        style="normal", rot=0, container=None, spacing=1.18, z=6):
    t = ax.text(x, y, s, fontsize=size, fontweight=weight, color=color, ha=ha, va=va,
                fontstyle=style, rotation=rot, linespacing=spacing, zorder=z)
    TEXTS.append((t, container))
    return t


def rbox(ax, x, y, w, h, kind="grey", lw=0.8, ls="-", r=0.05, z=2):
    fc, ec = KIND[kind]
    p = FancyBboxPatch((x, y), w, h, boxstyle=f"round,pad=0,rounding_size={r}",
                       fc=fc, ec=ec, lw=lw, ls=ls, zorder=z)
    ax.add_patch(p)
    return p


def card(ax, x, y, w, h, title, body=(), kind="grey", title_size=FS_BOX, body_size=FS_BODY,
         ls="-", lw=0.8, z=2, body_color=NOTE):
    """Rounded box with a bold title and optional body lines, block-centred vertically."""
    rbox(ax, x, y, w, h, kind=kind, ls=ls, lw=lw, z=z)
    th = title_size / 72 * 1.25
    bh = body_size / 72 * 1.18
    n = len(body)
    total = th + n * bh
    top = y + h / 2 + total / 2
    put(ax, x + w / 2, top - th / 2, title, size=title_size, weight="bold", container=(x, y, w, h))
    if n:
        put(ax, x + w / 2, top - th - n * bh / 2, "\n".join(body), size=body_size,
            color=body_color, container=(x, y, w, h))


def arrow(ax, p0, p1, style="-|>", color=ARROW, lw=0.8, ms=6, z=4, ls="-"):
    a = FancyArrowPatch(p0, p1, arrowstyle=style, mutation_scale=ms, color=color, lw=lw,
                        zorder=z, shrinkA=0, shrinkB=0, linestyle=ls)
    ax.add_patch(a)
    return a


def polyarrow(ax, pts, style="-|>", color=ARROW, lw=0.8, ms=6, z=4):
    a = FancyArrowPatch(path=Path(pts), arrowstyle=style, mutation_scale=ms, color=color,
                        lw=lw, zorder=z, joinstyle="miter")
    ax.add_patch(a)
    return a


def chip(ax, x, y, w, h, s, kind="white", size=FS_BODY, style="italic"):
    rbox(ax, x, y, w, h, kind=kind, r=h / 2, lw=0.7)
    put(ax, x + w / 2, y + h / 2, s, size=size, style=style, container=(x, y, w, h))


def folder(ax, x, y, w, h, label):
    tab = FancyBboxPatch((x, y + h * 0.70), w * 0.42, h * 0.30,
                         boxstyle="round,pad=0,rounding_size=0.02",
                         fc=ORANGE_FILL, ec=ORANGE_EDGE, lw=0.7, zorder=2)
    body = FancyBboxPatch((x, y), w, h * 0.78, boxstyle="round,pad=0,rounding_size=0.02",
                          fc=ORANGE_FILL, ec=ORANGE_EDGE, lw=0.7, zorder=3)
    ax.add_patch(tab)
    ax.add_patch(body)
    put(ax, x + w / 2, y + h * 0.39, label, container=(x, y, w, h * 0.78))


# ----------------------------------------------------------------------------- figure


def build():
    fig = plt.figure(figsize=(W, H), dpi=100)
    ax = fig.add_axes([0, 0, 1, 1])
    ax.set_xlim(0, W)
    ax.set_ylim(0, H)
    ax.set_aspect("equal")
    ax.axis("off")
    renderer = fig.canvas.get_renderer()

    ML, MR = 0.12, 6.88  # content margins

    # ======================================================================= top band
    t = put(ax, ML, 4.14, "Shared interface", size=FS_TITLE, weight="bold", ha="left", va="top")
    x_after = t.get_window_extent(renderer).x1 / fig.dpi + 0.08
    put(ax, x_after, 4.135, "— same agent, MCP tools, simulator and prompt template in both stages",
        size=FS_BODY, color=NOTE, ha="left", va="top")

    by, bh = 3.47, 0.50
    A = (ML, by, 1.42, bh)          # 0.12 - 1.54
    B = (2.16, by, 2.45, bh)        # 2.16 - 4.61
    C = (5.36, by, MR - 5.36, bh)   # 5.36 - 6.88
    card(ax, *A, "LLM agent in CLI", ["same model + prompt"], kind="grey")
    card(ax, *B, "Shared MCP tools",
         ["robodojo_contract · robodojo_start", "robodojo_act · r1_notes"], kind="grey",
         body_color=INK)
    card(ax, *C, "RoboDojo simulator", ["robot + task", "native grader"], kind="grey")

    ym = by + bh / 2
    for (L, R, above, below) in [(A, B, "tool calls", "returns"), (B, C, "actions", "observations")]:
        x0, x1 = L[0] + L[2] + 0.03, R[0] - 0.03
        arrow(ax, (x0, ym), (x1, ym), style="<|-|>")
        put(ax, (x0 + x1) / 2, ym + 0.07, above, color=NOTE, va="bottom")
        put(ax, (x0 + x1) / 2, ym - 0.07, below, color=NOTE, va="top")

    put(ax, W / 2, 3.36,
        "Via MCP in both stages: task definition · initial observation (state JSON + 3 camera images)"
        " · robot frames · budgets",
        color=NOTE)

    # dividers
    ax.plot([ML, MR], [3.25, 3.25], color=DIVIDER, lw=0.6, zorder=1)
    ax.plot([2.15, 2.15], [0.44, 3.14], color=DIVIDER, lw=0.6, zorder=1)

    # ======================================================================= panel a
    ax0, ax1 = ML, 2.0
    put(ax, ax0, 3.13, "a", size=FS_LETTER, weight="bold", ha="left", va="top")
    put(ax, ax0 + 0.2, 3.125, "Evaluate · Context · K0", size=FS_TITLE, weight="bold",
        ha="left", va="top")
    chip(ax, ax0, 2.84, 1.42, 0.17, "prompt: “evaluate task”")

    # episode container
    cx, cy, cw, ch = ax0, 1.48, ax1 - ax0, 1.26          # y 1.48 - 2.74
    rbox(ax, cx, cy, cw, ch, kind="blue", r=0.06, z=1)
    put(ax, cx + cw / 2, cy + ch - 0.09, "One in-context episode", size=FS_BOX,
        weight="bold", container=(cx, cy, cw, ch))
    bx, bw, bh2, gap = 0.22, 1.30, 0.24, 0.12
    tops = [cy + ch - 0.21 - i * (bh2 + gap) for i in range(3)]
    steps = [("Observe", "state JSON, 3 images"),
             ("Reason", "r1_notes, episode only"),
             ("Act", "robodojo_act")]
    for top, (ttl, body) in zip(tops, steps):
        card(ax, bx, top - bh2, bw, bh2, ttl, [body], kind="blue_white", z=3)
    for t_hi, t_lo in zip(tops[:-1], tops[1:]):
        arrow(ax, (bx + bw / 2, t_hi - bh2), (bx + bw / 2, t_lo))
    # loop back: Act -> Observe
    y_act = tops[2] - bh2 / 2
    y_obs = tops[0] - bh2 / 2
    lx = bx + bw + 0.16
    polyarrow(ax, [(bx + bw, y_act), (lx, y_act), (lx, y_obs), (bx + bw + 0.02, y_obs)])
    put(ax, lx + 0.1, (y_act + y_obs) / 2, "next step", color=NOTE, rot=90,
        container=(cx, cy, cw, ch))
    # exit to grade
    gx, gy, gw, gh = bx, 1.04, bw, 0.28
    arrow(ax, (bx + bw / 2, cy), (bx + bw / 2, gy + gh))
    put(ax, bx + bw / 2 + 0.06, (cy + gy + gh) / 2, "episode ends", color=NOTE, ha="left")
    card(ax, gx, gy, gw, gh, "Native grade", ["score · success"], kind="grey", z=3)
    # ghost: no workspace
    card(ax, ax0, 0.44, ax1 - ax0, 0.52, "No persistent workspace",
         ["no skill files, memory or reset",
          "K0: separate zero-shot baseline;",
          "no transfer to K1"], kind="ghost", ls=(0, (3, 2)), lw=0.7)

    # ======================================================================= panel b
    bx0, bx1 = 2.30, MR
    put(ax, bx0, 3.13, "b", size=FS_LETTER, weight="bold", ha="left", va="top")
    put(ax, bx0 + 0.2, 3.125, "Optimize · Harness · K1–K17", size=FS_TITLE, weight="bold",
        ha="left", va="top")
    chip(ax, bx0, 2.84, 1.42, 0.17, "prompt: “optimize task”")
    put(ax, bx0 + 1.52, 2.925, "recursive self-improvement under a trial budget",
        color=NOTE, ha="left")

    # workspace container
    wx, wy, ww, wh = bx0, 1.86, bx1 - bx0, 0.89            # y 1.86 - 2.75
    rbox(ax, wx, wy, ww, wh, kind="orange", r=0.06, z=1)
    put(ax, wx + 0.1, wy + wh - 0.09, "Persistent workspace + harness tools (optimize only)",
        size=FS_BOX, weight="bold", ha="left", container=(wx, wy, ww, wh))
    fw, fh, fgap = 0.46, 0.26, 0.06
    fy = wy + wh - 0.47
    for i, name in enumerate(["skills/", "tools/", "policy/", "memory/"]):
        folder(ax, wx + 0.12 + i * (fw + fgap), fy, fw, fh, name)
    put(ax, wx + 2.24, fy + fh / 2 - 0.01,
        "empty at K1 (no preloaded SKILL.md)\n"
        "host adds read-only tools/mcp_client.py\n"
        "memory/improvements/K{k}.json per round",
        color=NOTE, ha="left", va="center", container=(wx, wy, ww, wh))
    put(ax, wx + 0.12, wy + 0.155,
        "Harness tools: m1_files (read / write files) · m1_program (run code) ·\n"
        "m1_development (past rounds: results, feedback, action logs, images)",
        color=NOTE, ha="left", va="center", container=(wx, wy, ww, wh))

    # round pipeline
    px, pw, pgap, py, ph = bx0, 1.055, 0.12, 1.06, 0.60   # y 1.06 - 1.66
    xs = [px + i * (pw + pgap) for i in range(4)]
    boxes = [("Execute episode", ["as in panel a", "reads workspace"], "blue"),
             ("Native grade", ["score · success", "failure reason"], "grey"),
             ("Free revision", ["no robot actions", "edit workspace"], "orange"),
             ("Commit", ["snapshot = start", "of round k+1"], "orange")]
    for x, (ttl, body, kind) in zip(xs, boxes):
        card(ax, x, py, pw, ph, ttl, body, kind=kind, z=3)
    for x in xs[:-1]:
        arrow(ax, (x + pw, py + ph / 2), (x + pw + pgap, py + ph / 2))
    put(ax, px, py + ph + 0.1, "Round k", size=FS_BODY, weight="bold", ha="left")

    # vertical links to workspace
    for i, (lbl, up) in enumerate([("read", False), (None, None), ("write", True), ("commit", True)]):
        if lbl is None:
            continue
        xc = xs[i] + pw * (0.72 if i == 0 else 0.5)   # 'read' arrow clears the "Round k" label
        if up:
            arrow(ax, (xc, py + ph), (xc, wy))
        else:
            arrow(ax, (xc, wy), (xc, py + ph))
        put(ax, xc + 0.05, (py + ph + wy) / 2, lbl, color=NOTE, ha="left")

    # loop back: Commit -> Execute (round k+1)
    yl = py - 0.10
    polyarrow(ax, [(xs[3] + pw / 2, py), (xs[3] + pw / 2, yl), (xs[0] + pw / 2, yl),
                   (xs[0] + pw / 2, py - 0.01)])
    put(ax, xs[0] + pw / 2 + 0.08, yl - 0.075, "round k+1 starts from the commit",
        color=NOTE, va="top", ha="left")

    # K chain
    ky, kh, kw = 0.50, 0.19, 0.30
    labels = ["K1", "K2", "K3", "…", "K17"]
    kx = bx0
    for j, lab in enumerate(labels):
        if lab == "…":
            put(ax, kx + kw / 2, ky + kh / 2, "…", size=FS_BOX)
        else:
            chip(ax, kx, ky, kw, kh, lab, kind="orange", style="normal", size=FS_BODY)
        if j < len(labels) - 1:
            arrow(ax, (kx + kw, ky + kh / 2), (kx + kw + 0.16, ky + kh / 2))
        kx += kw + 0.16
    put(ax, 4.75, 0.66,
        "stop: first native success or K17 cap\n"
        "invalid round: re-run at same K (≤3)\n"
        "robodojo_start/contract also return\n"
        "the last 3 rounds’ public outcomes",
        color=NOTE, ha="left", va="center")

    # ======================================================================= footnote
    put(ax, ML, 0.30,
        "Actions in both stages: dual-arm end-effector poses, 1–5 control steps at 25 Hz,"
        " ≤5 cm and ≤0.35 rad per arm per action.",
        color=NOTE, ha="left", va="center")
    put(ax, ML, 0.17, "Step limit 300–1300 per task. Budgets per round: reasoning 4200 s, revision 1800 s (600 s for the Claude systems).",
        color=NOTE, ha="left", va="center")
    return fig, ax


# ----------------------------------------------------------------------------- QA


def _lum(hexcolor):
    c = hexcolor.lstrip("#")
    r, g, b = (int(c[i:i + 2], 16) / 255 for i in (0, 2, 4))

    def lin(v):
        return v / 12.92 if v <= 0.03928 else ((v + 0.055) / 1.055) ** 2.4
    return 0.2126 * lin(r) + 0.7152 * lin(g) + 0.0722 * lin(b)


def contrast(fg, bg):
    a, b = _lum(fg), _lum(bg)
    hi, lo = max(a, b), min(a, b)
    return (hi + 0.05) / (lo + 0.05)


def qa(fig, ax, scale=6.53 / W):
    """Report text size, overlaps, containment and colour contrast."""
    fig.canvas.draw()
    r = fig.canvas.get_renderer()
    dpi = fig.dpi
    items = []
    for t, cont in TEXTS:
        if not t.get_text():
            continue
        bb = t.get_window_extent(r)
        items.append((t, cont, (bb.x0 / dpi, bb.y0 / dpi, bb.x1 / dpi, bb.y1 / dpi)))
    sizes = sorted({t.get_fontsize() for t, _, _ in items})
    print(f"[QA] figure {W} x {H} in; text sizes used (pt @ design width): {sizes}")
    print(f"[QA] smallest text after scaling to a 6.53 in text width: {min(sizes) * scale:.2f} pt")
    # overlaps
    n_over = 0
    for i in range(len(items)):
        for j in range(i + 1, len(items)):
            a, b = items[i][2], items[j][2]
            if a[0] < b[2] - 0.01 and b[0] < a[2] - 0.01 and a[1] < b[3] - 0.01 and b[1] < a[3] - 0.01:
                n_over += 1
                print(f"[QA] OVERLAP: '{items[i][0].get_text()[:40]}' x '{items[j][0].get_text()[:40]}'")
    print(f"[QA] overlapping text pairs: {n_over}")
    # containment
    n_out = 0
    for t, cont, bb in items:
        if cont is None:
            x0, y0, x1, y1 = 0, 0, W, H
        else:
            x0, y0, x1, y1 = cont[0], cont[1], cont[0] + cont[2], cont[1] + cont[3]
        m = 0.02
        if bb[0] < x0 - m or bb[2] > x1 + m or bb[1] < y0 - m or bb[3] > y1 + m:
            n_out += 1
            print(f"[QA] OUTSIDE container: '{t.get_text()[:50]}' "
                  f"bbox=({bb[0]:.2f},{bb[1]:.2f},{bb[2]:.2f},{bb[3]:.2f}) "
                  f"container=({x0:.2f},{y0:.2f},{x1:.2f},{y1:.2f})")
    print(f"[QA] texts outside their container / page: {n_out}")
    # contrast
    for fg, bg, what in [(INK, "white", "ink on white"), (NOTE, "white", "note on white"),
                         (NOTE, GREY_FILL, "note on grey"), (NOTE, BLUE_FILL, "note on blue"),
                         (NOTE, ORANGE_FILL, "note on orange"), (INK, ORANGE_FILL, "ink on orange"),
                         (BLUE_EDGE, "white", "blue edge on white"),
                         (ORANGE_EDGE, "white", "orange edge on white")]:
        print(f"[QA] contrast {what}: {contrast(fg, bg if bg != 'white' else '#FFFFFF'):.1f}:1")
    print("[QA] font family resolved to:", mpl.font_manager.findfont(mpl.font_manager.FontProperties(
        family=mpl.rcParams["font.sans-serif"])).split("/")[-1])
    return n_over, n_out


# ----------------------------------------------------------------------------- main


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default=DEFAULT_OUT)
    ap.add_argument("--qa", action="store_true")
    ap.add_argument("--dpi", type=int, default=300)
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)

    fig, ax = build()
    if args.qa:
        qa(fig, ax)
    base = os.path.join(args.out, "fig1_workflow")
    fig.savefig(base + ".pdf")                       # vector, editable text (Type 42)
    fig.savefig(base + ".png", dpi=args.dpi)         # raster preview
    plt.close(fig)
    if args.qa:
        raw = open(base + ".pdf", "rb").read()
        print(f"[QA] PDF: TrueType (Type 42) font streams: {raw.count(b'/FontFile2')}, "
              f"Type 3 fonts: {raw.count(b'/Type3')}, size {len(raw) / 1024:.0f} kB")
    print("wrote", base + ".pdf", "and", base + ".png")


if __name__ == "__main__":
    sys.exit(main())


==> figures_src/fig1_workflow_gemini.py <==
#!/usr/bin/env python3
"""Alternative Figure 1 via the company image-generation gateway (Gemini).

The gateway credentials are read from a local file at run time and are never
printed, logged, or written anywhere. Only HTTP status codes, response shapes
and output paths are printed.

Usage:
    python3 fig1_workflow_gemini.py [--attempts 3] [--out DIR]

Outputs: DIR/fig1_workflow_gemini_attempt{i}.png (+ a small text log).
"""
import argparse
import base64
import json
import os
import re
import sys
import time
import urllib.error
import urllib.request

CRED_FILE = "/mnt/project/locomanip/luyang/workspace/.api/GALBOTAPI.txt"
MODEL = "gemini-3-pro-image"

PROMPT = r"""
1. FRAMING
Create a MODERN MINIMAL-style technical diagram for Figure 1 of a robotics / AI research paper
(two-column format, the figure spans the full page width, landscape aspect ratio about 7:4).
The diagram must feel precise, calm, and authoritative: a schematic, not an illustration.
It compares two evaluation stages of the same LLM agent on a robot-manipulation benchmark:
"Evaluate" (no workspace, measures in-context capability) and "Optimize" (adds a persistent
workspace and measures recursive self-improvement under a limited trial budget).
All text must be in English, spelled exactly as given below, in a clean sans-serif font.

2. VISUAL STYLE - MODERN MINIMAL
- Pure white page background. Ultra-clean geometric shapes with crisp edges.
- Component boxes have rounded corners (small radius) and a thin 1 px border.
- Three colour families only, each with a semantic meaning (no decorative colour):
  grey = shared interface and simulator-owned grading;
  blue = executing one robot episode (observe, reason, act);
  orange = the persistent workspace and everything that edits it (optimize only).
- Arrows are thin (1.5 px), dark grey, with small filled triangular arrowheads.
  Double-headed arrows mean two-way exchange through MCP. Single-headed arrows mean
  order of execution / data flow.
- Typography: a clean sans-serif (Helvetica / Inter / Arial look). Titles bold, body regular.
  All text must remain legible when the whole figure is printed 18 cm wide.
- Labels sit INSIDE boxes. Generous but not wasteful whitespace. No icons except the four
  simple folder icons described below. No shadows, no gradients, no 3D, no photos.

3. COLOUR PALETTE (exact)
- Ink / titles: #222222. Secondary text: #555555.
- Grey family: fill #F2F2F2, border #8A8A8A.
- Blue family: fill #E4EEF8, border #0072B2.
- Orange family: fill #FDEBD9, border #D55E00.
- Arrows: #333333. Divider lines: #C8C8C8.

4. LAYOUT
The page has three regions: a shared TOP BAND across the full width, then two panels side by
side below it: panel "a" on the left (about 28% of the width) and panel "b" on the right
(about 68% of the width). A thin light-grey horizontal line separates the top band from the
panels and a thin light-grey vertical line separates panel a from panel b.

TOP BAND (grey family). Bold title at the top-left of the band, exactly:
"Shared interface - same agent, MCP tools, simulator and prompt template in both stages".
Three grey rounded boxes in a row, left to right:
  Box 1 title "LLM agent in CLI", body "same model, same prompt".
  Box 2 (wider) title "Shared MCP tools", body on two lines:
       "robodojo_contract  ·  robodojo_start"
       "robodojo_act  ·  r1_notes".
  Box 3 title "RoboDojo simulator", body "robot + task, native grader".
Below the three boxes, one centred line of secondary text, exactly:
"Via MCP in both stages: task definition · initial observation (state JSON + 3 camera images) · frames · budgets · native grade".

PANEL a (left). Bold panel letter "a" and bold title "Evaluate · Context · K0".
Under the title, a small white rounded chip with a thin dark border containing the italic text:
prompt: "evaluate task"
Below the chip, a BLUE rounded container titled "One episode, in-context only" containing three
stacked blue-bordered white boxes, top to bottom:
  "Observe" with body "state JSON + 3 images"
  "Reason" with body "r1_notes · episode only"
  "Act" with body "robodojo_act"
Downward arrows connect Observe -> Reason -> Act. A return arrow goes from the right side of
"Act" up to the right side of "Observe", labelled "next step" (vertical text beside the arrow).
Below the container, a downward arrow labelled "episode ends" leads to a GREY box
"Native grade" with body "score · success".
Below that, a DASHED-border box with no fill, title "No persistent workspace", body on three lines:
  "no skill files · no memory · no reset"
  "K0 = separate zero-shot baseline"
  "reused runs · nothing carries to K1"

PANEL b (right). Bold panel letter "b" and bold title "Optimize · Harness · K1–K17".
Under the title, on one row: a small white rounded chip with the italic text
prompt: "optimize task"
and to its right the secondary text "recursive self-improvement under a limited trial budget".

Below that, an ORANGE rounded container spanning the panel width, titled
"Persistent workspace + harness tools (optimize only)".
Inside it, on the left: four simple orange folder icons in a row labelled exactly
"skills/", "tools/", "policy/", "memory/".
Under the folders, two lines of secondary text:
  "empty at K1 (no preloaded SKILL.md); host adds read-only tools/mcp_client.py"
  "memory/improvements/K{k}.json is written every round"
Inside the container on the right, a short list of secondary text:
  "m1_files: read / write workspace files"
  "m1_program: run code"
  "m1_development: past rounds' results, feedback, action logs, observation images"

Below the container, a horizontal pipeline of four boxes left to right, titled "Round k":
  Box "Execute episode" (BLUE) body "observe → reason → act", "reads workspace"
  Box "Native grade" (GREY) body "score · success", "failure reason"
  Box "Free revision" (ORANGE) body "actions closed", "edit the 4 folders"
  Box "Commit" (ORANGE) body "workspace snapshot", "starts round k+1"
Single-headed arrows go Execute episode -> Native grade -> Free revision -> Commit.
Three short vertical arrows connect the pipeline to the workspace container above:
  from the container down into "Execute episode", labelled "read";
  from "Free revision" up into the container, labelled "write";
  from "Commit" up into the container, labelled "commit".
A return arrow runs from the bottom of "Commit" leftwards under the pipeline and back up into
"Execute episode", labelled "round k+1 starts from the committed workspace".

At the bottom of panel b, a chain of small rounded chips with arrows between them:
"K1" → "K2" → "K3" → "…" → "K17"
and, to the right of the chain, secondary text on four lines:
  "stop at first native success or at K17"
  "invalid round: re-run at same K (max 3)"
  "robodojo_start / contract also return"
  "the last 3 rounds' public outcomes"

FOOTNOTE across the bottom of the whole figure, two lines of small secondary text:
  "Action interface (both stages): dual-arm end-effector poses; each action = 1–5 control steps at 25 Hz, ≤5 cm and ≤0.35 rad per arm;"
  "step limit 300–1300 per task. Budgets per round: reasoning 4200 s, revision 1800 s."

5. CONNECTIONS (summary)
- Top band: double-headed arrow between "LLM agent in CLI" and "Shared MCP tools" labelled
  "tool calls" above and "returns" below; double-headed arrow between "Shared MCP tools" and
  "RoboDojo simulator" labelled "actions" above and "observations" below.
- Panel a: Observe -> Reason -> Act (down), Act -> Observe return arrow ("next step"),
  container -> Native grade ("episode ends"). No arrow into the dashed box.
- Panel b: as listed above. Do not add any other arrows.

6. CONSTRAINTS
- No robot drawings, no clip art, no icons other than the four folder icons, no logos.
- No gradients, shadows, 3D effects, textures or photographs.
- Do not invent extra boxes, labels, numbers, or arrows. Do not abbreviate or paraphrase labels.
- Keep every label exactly as written, including underscores, slashes and the braces in K{k}.json.
- The figure must be a single clean raster image with a white background and no outer frame.
"""


def read_credentials(path):
    base = key = None
    with open(path, "r", encoding="utf-8") as fh:
        for line in fh:
            line = line.strip()
            if not line:
                continue
            # accept both ASCII ':' and full-width '：' separators
            parts = re.split(r"[:：]", line, maxsplit=1)
            if len(parts) != 2:
                continue
            label, value = parts[0].strip().lower(), parts[1].strip()
            if "url" in label and base is None:
                base = value.rstrip("/")
            elif "key" in label and key is None:
                key = value
    if not base or not key:
        raise RuntimeError("credential file does not contain both a URL and a key")
    return base, key


def find_images(obj, found):
    """Recursively collect base64 image payloads from a JSON response."""
    if isinstance(obj, dict):
        for k, v in obj.items():
            if k in ("b64_json", "data", "image", "image_base64") and isinstance(v, str) and len(v) > 1000:
                found.append(v)
            elif k in ("url", "image_url") and isinstance(v, str) and v.startswith("data:image"):
                found.append(v.split(",", 1)[1])
            else:
                find_images(v, found)
    elif isinstance(obj, list):
        for v in obj:
            find_images(v, found)
    elif isinstance(obj, str):
        for m in re.finditer(r"data:image/[a-zA-Z]+;base64,([A-Za-z0-9+/=\s]{1000,})", obj):
            found.append(m.group(1))


def describe(obj, depth=0):
    """Shape-only description of a JSON object (no string values are echoed)."""
    pad = "  " * depth
    if isinstance(obj, dict):
        return "\n".join(f"{pad}{k}: {describe(v, depth + 1).lstrip()}" for k, v in obj.items())
    if isinstance(obj, list):
        return f"{pad}list[{len(obj)}]" + ("\n" + describe(obj[0], depth + 1) if obj else "")
    if isinstance(obj, str):
        return f"{pad}str(len={len(obj)})"
    return f"{pad}{type(obj).__name__}"


def call_gateway(base, key, prompt, timeout=600):
    url = f"{base}/v1/chat/completions"
    payload = {
        "model": MODEL,
        "messages": [{"role": "user", "content": prompt}],
        "modalities": ["image", "text"],
    }
    req = urllib.request.Request(
        url,
        data=json.dumps(payload).encode("utf-8"),
        headers={"Content-Type": "application/json", "Authorization": f"Bearer {key}"},
        method="POST",
    )
    with urllib.request.urlopen(req, timeout=timeout) as resp:
        return resp.status, json.loads(resp.read().decode("utf-8"))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--attempts", type=int, default=3)
    ap.add_argument("--out", default=os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "assets"))
    ap.add_argument("--note", default="", help="extra line appended to the prompt (also defeats gateway caching)")
    ap.add_argument("--prefix", default="fig1_workflow_gemini_attempt", help="output file name prefix")
    args = ap.parse_args()
    prompt = PROMPT + ("\n" + args.note + "\n" if args.note else "")
    os.makedirs(args.out, exist_ok=True)

    base, key = read_credentials(CRED_FILE)
    saved = []
    for i in range(1, args.attempts + 1):
        print(f"[attempt {i}] POST .../v1/chat/completions model={MODEL}", flush=True)
        t0 = time.time()
        try:
            status, body = call_gateway(base, key, prompt)
        except urllib.error.HTTPError as e:
            text = e.read().decode("utf-8", "replace").replace(key, "<redacted>")
            print(f"[attempt {i}] HTTP {e.code}: {text[:400]}", flush=True)
            time.sleep(3)
            continue
        except Exception as e:  # network / timeout
            print(f"[attempt {i}] error: {str(e).replace(key, '<redacted>')[:300]}", flush=True)
            time.sleep(3)
            continue
        print(f"[attempt {i}] HTTP {status} in {time.time() - t0:.0f}s; response shape:\n{describe(body)}", flush=True)
        found = []
        find_images(body, found)
        if not found:
            # surface any text the model returned (may explain a refusal), key-redacted
            try:
                txt = body["choices"][0]["message"].get("content", "")
                if isinstance(txt, str):
                    print(f"[attempt {i}] text: {txt.replace(key, '<redacted>')[:400]}")
            except Exception:
                pass
            print(f"[attempt {i}] no image found in response", flush=True)
            continue
        raw = base64.b64decode(re.sub(r"\s+", "", found[0]))
        path = os.path.join(args.out, f"{args.prefix}{i}.png")
        with open(path, "wb") as fh:
            fh.write(raw)
        saved.append(path)
        print(f"[attempt {i}] saved {path} ({len(raw):,} bytes)", flush=True)
        time.sleep(2)
    print("saved:", saved)
    return 0 if saved else 1


if __name__ == "__main__":
    sys.exit(main())


==> figures_src/fig_ablation.py <==
"""fig_ablation: Astra ablation (training period, 12 chains × 6 rounds per group).

Panel a  success rate per group over all rounds (K1–6) and over the late rounds
         (K4–6), annotated with successes/episodes.
Panel b  paired contrasts in percentage points with 95 % task-cluster bootstrap
         intervals; filled markers = interval excludes zero.

Data
  analysis/remote/ablation_episodes.csv   (episode-level; selected & phase == train)
  analysis/remote/ablation_online.csv     (late-window summary; cross-checked)
  analysis/remote/ablation_contrasts.json (four K4–6 contrasts; used verbatim)
Contrasts that are not in the JSON (all K1–6 contrasts and A4R−A5, A1−A4R, A0F−A0)
are recomputed here with the same procedure: difference of task-level mean success
rates, task-cluster percentile bootstrap, seed 20261011, B = 20000.  For K4–6 an
incomplete chain is dropped (repo rule); for K1–6 every observed episode counts.
"""
from __future__ import annotations

import json

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

import figstyle as fs

fs.apply_style(7)

GROUPS = ["A0", "A0F", "A4R", "A1", "A2", "A5"]
GROUP_DESC = {
    "A0": "full", "A0F": "full, fixed layout", "A4R": "workspace + feedback",
    "A1": "no images", "A2": "no feedback", "A5": "no history",
}
PAIRS = [("A4R", "A5"), ("A0", "A5"), ("A0", "A2"), ("A0", "A4R"),
         ("A0", "A1"), ("A1", "A4R"), ("A0F", "A0")]
WINDOWS = {"K1–6": (1, 6), "K4–6": (4, 6)}
SEED, B = 20261011, 20000

C_ALL, C_LATE = "#9EC9E2", fs.COLOR["Astra"]   # tints of the Astra blue
C_ALL_TEXT = "#3F7CAE"                          # readable version of C_ALL for text

# ----------------------------------------------------------------------------- data
ep = pd.read_csv(fs.ROOT / "analysis/remote/ablation_episodes.csv")
d = ep[(ep.selected) & (ep.phase == "train") & (ep.condition.isin(GROUPS))].copy()
tasks = sorted(d.task.unique())

rates = {}
for wname, (k0, k1) in WINDOWS.items():
    s = d[(d.k >= k0) & (d.k <= k1)].groupby("condition").success.agg(["sum", "count"])
    rates[wname] = s.reindex(GROUPS)

# cross-check the late window against ablation_online.csv
online = pd.read_csv(fs.ROOT / "analysis/remote/ablation_online.csv").set_index("condition")
for g in GROUPS:
    assert int(rates["K4–6"].loc[g, "sum"]) == int(online.loc[g, "late_successes"]), g
    assert int(rates["K4–6"].loc[g, "count"]) == int(online.loc[g, "late_observed_n"]), g
print("K1–6:", {g: f"{int(r['sum'])}/{int(r['count'])}" for g, r in rates["K1–6"].iterrows()})
print("K4–6:", {g: f"{int(r['sum'])}/{int(r['count'])}" for g, r in rates["K4–6"].iterrows()})


def task_means(cond: str, window: tuple[int, int]) -> np.ndarray:
    k0, k1 = window
    sub = d[(d.condition == cond) & (d.k >= k0) & (d.k <= k1)]
    chain = sub.groupby(["task", "replicate"]).success.agg(["sum", "count"])
    if window == (4, 6):                       # repo rule: late window uses complete chains only
        chain = chain[chain["count"] == k1 - k0 + 1]
    chain["sr"] = chain["sum"] / chain["count"]
    return chain.groupby("task").sr.mean().reindex(tasks).to_numpy()


def contrast(a: str, b: str, window: tuple[int, int]):
    diff = task_means(a, window) - task_means(b, window)
    rng = np.random.default_rng(SEED)
    idx = rng.integers(0, len(tasks), size=(B, len(tasks)))
    boots = diff[idx].mean(axis=1)
    lo, hi = np.percentile(boots, [2.5, 97.5])
    return float(diff.mean()), float(lo), float(hi)


J = json.load(open(fs.ROOT / "analysis/remote/ablation_contrasts.json"))
repo_late = {tuple(x.strip() for x in c["contrast"].split("-")): c for c in J["online"]}

rows = []
for a, b in PAIRS:
    for wname, win in WINDOWS.items():
        p, lo, hi = contrast(a, b, win)
        source = "recomputed (same procedure)"
        if wname == "K4–6" and (a, b) in repo_late:
            c = repo_late[(a, b)]
            assert abs(c["difference"] - p) < 1e-9, (a, b, c["difference"], p)
            lo, hi = c["ci95"]
            source = "analysis/remote/ablation_contrasts.json"
        rows.append({"contrast": f"{a}−{b}", "window": wname, "diff_pp": 100 * p,
                     "ci_lo_pp": 100 * lo, "ci_hi_pp": 100 * hi, "source": source})
con = pd.DataFrame(rows)
con.to_csv(fs.HERE / "fig_ablation_source_contrasts.csv", index=False)
rate_rows = [{"group": g, "description": GROUP_DESC[g], "window": w,
              "successes": int(rates[w].loc[g, "sum"]), "episodes": int(rates[w].loc[g, "count"]),
              "rate": rates[w].loc[g, "sum"] / rates[w].loc[g, "count"]}
             for g in GROUPS for w in WINDOWS]
pd.DataFrame(rate_rows).to_csv(fs.HERE / "fig_ablation_source_rates.csv", index=False)
print(con.round(1).to_string(index=False))

# ----------------------------------------------------------------------------- figure
W, H = fs.TEXT_W, 2.35
fig = plt.figure(figsize=(W, H))
BOT, TOP = 0.42, 2.18                                  # inches
# panel a: labels need ~1.05 in on the left; panel b: ~0.6 in labels + 0.95 in number column
axa = fig.add_axes([1.17 / W, BOT / H, 1.68 / W, (TOP - BOT) / H])
axb = fig.add_axes([3.52 / W, BOT / H, 1.98 / W, (TOP - BOT) / H])

# --- panel a: horizontal grouped bars ---------------------------------------------
y = np.arange(len(GROUPS))[::-1]
h = 0.36
for j, (wname, col) in enumerate([("K1–6", C_ALL), ("K4–6", C_LATE)]):
    r = rates[wname]
    vals = 100 * r["sum"] / r["count"]
    yy = y + (h / 2 if j == 0 else -h / 2)
    axa.barh(yy, vals, height=h, color=col, edgecolor="none", zorder=3)
    for yi, v, s, c in zip(yy, vals, r["sum"], r["count"]):
        axa.text(v + 1.2, yi, f"{int(s)}/{int(c)}", va="center", ha="left", fontsize=7,
                 color=fs.DARK, zorder=4)
axa.set_yticks(y)
axa.set_yticklabels([f"{g}\n{GROUP_DESC[g]}" for g in GROUPS], linespacing=1.05)
axa.tick_params(axis="y", length=0, pad=3)
axa.set_ylim(-0.6, len(GROUPS) - 0.4)
axa.set_xlim(0, 78)
axa.set_xticks([0, 20, 40, 60])
axa.set_xlabel("Success rate (%)")
axa.grid(axis="x", color=fs.LIGHT_GREY, lw=0.4, alpha=0.6, zorder=0)
axa.spines["left"].set_visible(False)
axa.legend(handles=[Patch(color=C_ALL, label="K1–6 (all rounds)"),
                    Patch(color=C_LATE, label="K4–6 (late rounds)")],
           loc="lower right", bbox_to_anchor=(1.02, -0.02), fontsize=7, handlelength=1.2,
           handleheight=0.8, labelspacing=0.3)

# --- panel b: paired contrasts (forest) -------------------------------------------
yb = np.arange(len(PAIRS))[::-1]
off = 0.2
X_NUM = 84          # data-x of the numeric column (axis ends at 80)
for j, (wname, col, tcol) in enumerate([("K1–6", C_ALL, C_ALL_TEXT), ("K4–6", C_LATE, C_LATE)]):
    sub = con[con.window == wname].set_index("contrast")
    yy = yb + (off if j == 0 else -off)
    for (a, b), yi in zip(PAIRS, yy):
        row = sub.loc[f"{a}−{b}"]
        sig = (row.ci_lo_pp > 0) or (row.ci_hi_pp < 0)
        axb.plot([row.ci_lo_pp, row.ci_hi_pp], [yi, yi], color=col, lw=1.0, zorder=3,
                 solid_capstyle="butt")
        axb.plot(row.diff_pp, yi, marker="o", ms=3.8, mfc=col if sig else "white", mec=col,
                 mew=0.9, ls="none", zorder=4)
        label = f"{row.diff_pp:+.0f} [{row.ci_lo_pp:+.0f}, {row.ci_hi_pp:+.0f}]".replace("-", "−")
        axb.text(X_NUM, yi, label, ha="left", va="center", fontsize=7, color=tcol, clip_on=False)
axb.axvline(0, color=fs.GREY, lw=0.6, ls=(0, (3, 2)), zorder=2)
axb.set_yticks(yb)
axb.set_yticklabels([f"{a} − {b}" for a, b in PAIRS])
axb.tick_params(axis="y", length=0, pad=3)
axb.set_ylim(-0.6, len(PAIRS) - 0.4)
axb.set_xlim(-60, 80)
axb.set_xticks([-60, -40, -20, 0, 20, 40, 60, 80])
axb.set_xlabel("Difference in success rate (percentage points)")
axb.grid(axis="x", color=fs.LIGHT_GREY, lw=0.4, alpha=0.6, zorder=0)
axb.spines["left"].set_visible(False)
axb.text(X_NUM, len(PAIRS) - 0.4, "estimate [95% CI]", ha="left", va="bottom", fontsize=7,
         color=fs.GREY, clip_on=False)
# single-entry key in the free upper-left corner (colours are defined in panel a)
axb.legend(handles=[Line2D([], [], color=fs.GREY, marker="o", ms=3.8, mfc="white",
                           mec=fs.GREY, lw=0, label="CI includes 0")],
           loc="upper left", bbox_to_anchor=(-0.02, 1.02), fontsize=7, handlelength=1.0,
           handletextpad=0.4)

fig.text(0.04 / W, (TOP + 0.02) / H, "a", fontsize=8, fontweight="bold", ha="left", va="bottom")
fig.text(2.95 / W, (TOP + 0.02) / H, "b", fontsize=8, fontweight="bold", ha="left", va="bottom")

# --- QA: all text inside the figure
fig.canvas.draw()
rend = fig.canvas.get_renderer()
for t in list(fig.texts) + axa.get_yticklabels() + axb.get_yticklabels() + axb.texts + axa.texts:
    bb = t.get_window_extent(rend)
    assert bb.x0 >= 0 and bb.x1 <= fig.bbox.width and bb.y0 >= 0 and bb.y1 <= fig.bbox.height, \
        f"text outside figure: {t.get_text()!r} {bb}"

print("saved:", [str(p) for p in fs.save(fig, "fig_ablation")])


==> figures_src/fig_ablation_contrasts.py <==
"""fig_ablation_contrasts: paired contrasts of the Astra ablation, single-column version.

This is the contrasts panel (former panel b) of fig_ablation.py as a stand-alone
single-column figure (3.14 in wide).  The group success rates (former panel a) are
tabulated in the paper (tab:ablation), so they are not drawn again.

Data
  figures_src/fig_ablation_source_contrasts.csv   (written by fig_ablation.py; the four
  K4-6 contrasts vs A0 are verbatim from analysis/remote/ablation_contrasts.json, the
  rest recomputed with the same task-cluster procedure, seed 20261011, B = 20000)

Encoding: light / dark Astra blue = K1-K6 / K4-K6 window; filled marker = 95 % interval
excludes zero, open marker = interval includes zero.  All tick labels are ASCII.
"""
from __future__ import annotations

import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

import figstyle as fs

fs.apply_style(7)

PAIRS = [("A4R", "A5"), ("A0", "A5"), ("A0", "A2"), ("A0", "A4R"),
         ("A0", "A1"), ("A1", "A4R"), ("A0F", "A0")]
WINDOWS = ["K1-K6", "K4-K6"]                       # ASCII names used in this script
C_ALL, C_LATE = "#9EC9E2", fs.COLOR["Astra"]       # tints of the Astra blue (as fig_ablation)
C_ALL_TEXT = "#3F7CAE"                             # readable version of C_ALL for text

# ----------------------------------------------------------------------------- data
con = pd.read_csv(fs.HERE / "fig_ablation_source_contrasts.csv")
# normalise the unicode minus / en dash written by fig_ablation.py to ASCII keys
con["contrast"] = con["contrast"].str.replace("−", "-", regex=False)
con["window"] = (con["window"].str.replace("–", "-", regex=False)
                 .map({"K1-6": "K1-K6", "K4-6": "K4-K6"}))
assert set(con.window) == set(WINDOWS), set(con.window)
assert len(con) == 2 * len(PAIRS), len(con)
con = con.set_index(["contrast", "window"])

# ----------------------------------------------------------------------------- figure
W, H = fs.COL_W, 2.45                               # inches (single column, <= 2.6 in tall)
AX_L, AX_R = 0.62, 2.10                             # axes left/right edge, inches
AX_B, AX_T = 0.52, 2.22                             # axes bottom/top edge, inches
X_NUM_IN = 2.17                                     # left edge of the numeric column, inches

fig = plt.figure(figsize=(W, H))
ax = fig.add_axes([AX_L / W, AX_B / H, (AX_R - AX_L) / W, (AX_T - AX_B) / H])

yb = list(range(len(PAIRS)))[::-1]
off = 0.2
XLIM = (-60, 75)
x_num = XLIM[1] + (X_NUM_IN - AX_R) / (AX_R - AX_L) * (XLIM[1] - XLIM[0])   # data-x of the column

n_filled = 0
for wname, col, tcol in [("K1-K6", C_ALL, C_ALL_TEXT), ("K4-K6", C_LATE, C_LATE)]:
    for (a, b), yi0 in zip(PAIRS, yb):
        yi = yi0 + (off if wname == "K1-K6" else -off)
        row = con.loc[(f"{a}-{b}", wname)]
        sig = (row.ci_lo_pp > 0) or (row.ci_hi_pp < 0)
        n_filled += int(sig)
        ax.plot([row.ci_lo_pp, row.ci_hi_pp], [yi, yi], color=col, lw=1.0, zorder=3,
                solid_capstyle="butt")
        ax.plot(row.diff_pp, yi, marker="o", ms=3.6, mfc=col if sig else "white", mec=col,
                mew=0.9, ls="none", zorder=4)
        label = f"{row.diff_pp:+.0f} [{row.ci_lo_pp:+.0f}, {row.ci_hi_pp:+.0f}]"
        ax.text(x_num, yi, label, ha="left", va="center", fontsize=6.5, color=tcol, clip_on=False)
assert n_filled == 4, n_filled                      # A4R-A5 and A0-A5 in both windows

ax.axvline(0, color=fs.GREY, lw=0.6, ls=(0, (3, 2)), zorder=2)
ax.set_yticks(yb)
ax.set_yticklabels([f"{a} - {b}" for a, b in PAIRS])
ax.tick_params(axis="y", length=0, pad=3)
ax.set_ylim(-0.6, len(PAIRS) - 0.4)
ax.set_xlim(*XLIM)
ax.set_xticks([-60, -30, 0, 30, 60])
ax.set_xticklabels(["-60", "-30", "0", "30", "60"])       # ASCII hyphen-minus
ax.set_xlabel("Difference in success rate (pp)")
ax.grid(axis="x", color=fs.LIGHT_GREY, lw=0.4, alpha=0.6, zorder=0)
ax.spines["left"].set_visible(False)
ax.text(x_num, len(PAIRS) - 0.4, "estimate [95% CI]", ha="left", va="bottom", fontsize=6.5,
        color=fs.GREY, clip_on=False)

# legend row below the x-axis label (window colours + open-marker meaning)
handles = [
    Line2D([], [], color=C_ALL, marker="o", ms=3.6, mfc=C_ALL, mec=C_ALL, lw=1.0, label="K1-K6"),
    Line2D([], [], color=C_LATE, marker="o", ms=3.6, mfc=C_LATE, mec=C_LATE, lw=1.0, label="K4-K6"),
    Line2D([], [], color=fs.GREY, marker="o", ms=3.6, mfc="white", mec=fs.GREY, lw=0,
           label="open = CI includes 0"),
]
fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(0.5, 0.0), ncol=3,
           fontsize=7, handlelength=1.4, columnspacing=1.2, handletextpad=0.5)

# --- QA: all text inside the figure
fig.canvas.draw()
rend = fig.canvas.get_renderer()
for t in list(fig.texts) + ax.get_yticklabels() + ax.get_xticklabels() + ax.texts + [ax.xaxis.label]:
    bb = t.get_window_extent(rend)
    assert bb.x0 >= 0 and bb.x1 <= fig.bbox.width and bb.y0 >= 0 and bb.y1 <= fig.bbox.height, \
        f"text outside figure: {t.get_text()!r} {bb}"
# numeric column must start right of the axes
for t in ax.texts:
    bb = t.get_window_extent(rend)
    assert bb.x0 >= ax.get_window_extent(rend).x1, f"number column overlaps axes: {t.get_text()!r}"

print(con.round(1).to_string())
print("saved:", [str(p) for p in fs.save(fig, "fig_ablation_contrasts")])


==> figures_src/fig_curves.py <==
"""fig_curves: growth curves x̄(K) with τ90 markers, and task coverage C(K).

Panel a  task-equal-weighted last-observation mean score x̄(K) for K0..K17, one line
         per model; a star marks τ90, the first round at which the model reaches 90 %
         of its own K0→peak gain.
Panel b  task coverage C(K): fraction of tasks solved at least once by round K.

Data
  analysis/radar_selection/radar_6axis/growth_curves.csv   (x_mean, coverage per K)
  analysis/growth_metrics/results.csv                       (τ90: curve=score, baseline=0, fraction=0.90)
τ90 is recomputed from the curve and asserted against results.csv.
"""
from __future__ import annotations

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

import figstyle as fs

fs.apply_style(7)

# ----------------------------------------------------------------------------- data
cv = pd.read_csv(fs.ROOT / "analysis/radar_selection/radar_6axis/growth_curves.csv")
X = cv.pivot(index="K", columns="model", values="x_mean").sort_index()
C = cv.pivot(index="K", columns="model", values="coverage").sort_index()
K = X.index.to_numpy()

res = pd.read_csv(fs.ROOT / "analysis/growth_metrics/results.csv")
r90 = (res[(res.curve == "score") & (res.baseline == 0) & (np.isclose(res.fraction, 0.90))]
       .set_index("model"))


def tau90_from_curve(y: np.ndarray, frac: float = 0.90) -> int:
    """First K with y[K] >= y[0] + frac * (max(y) - y[0])."""
    thr = y[0] + frac * (y.max() - y[0])
    return int(np.argmax(y >= thr - 1e-12))


TAU = {}
for m in fs.MODELS:
    t_curve = tau90_from_curve(X[m].to_numpy())
    t_repo = int(r90.loc[m, "tau"])
    assert t_curve == t_repo, f"tau90 mismatch for {m}: curve={t_curve} repo={t_repo}"
    TAU[m] = t_repo
print("tau90 (recomputed == results.csv):", TAU)

# source data for the figure
src = cv.copy()
src["tau90"] = src["model"].map(TAU)
src.to_csv(fs.HERE / "fig_curves_source.csv", index=False)

# ----------------------------------------------------------------------------- figure
fig, (ax1, ax2) = plt.subplots(
    2, 1, sharex=True, figsize=(fs.COL_W, 3.7),
    gridspec_kw={"height_ratios": [1.25, 1.0]},
)
fig.set_layout_engine("constrained")
fig.get_layout_engine().set(w_pad=0.02, h_pad=0.02, hspace=0.03, wspace=0.0)

# label offsets (points) for the τ90 annotations, chosen to avoid the neighbouring curves
TAU_OFFSET = {
    "Astra": (0, 5),        # above; the Astra curve is flat just after K5
    "Sol 6.1": (4, -8.5),   # below-right; Sol keeps rising to the right of K7
    "Sonnet 5.5": (-1, 5),  # above; Sol/Opus overlap this region from below
    "Opus 5.5": (4, -8.5),  # below-right; Opus is the lowest curve at K14
}
TAU_HA = {"Astra": "center", "Sol 6.1": "left", "Sonnet 5.5": "center", "Opus 5.5": "left"}

for m in fs.MODELS:
    y = X[m].to_numpy()
    ax1.plot(K, y, color=fs.COLOR[m], marker=fs.MARKER[m], ms=2.4, lw=0.9,
             mew=0, label=fs.LABEL[m], zorder=3)
    t = TAU[m]
    ax1.plot([t], [y[t]], marker="*", ms=8.5, color=fs.COLOR[m], mec="white", mew=0.5,
             ls="none", zorder=6)
    ax1.annotate(f"K{t}", (t, y[t]), textcoords="offset points", xytext=TAU_OFFSET[m],
                 ha=TAU_HA[m], va="center", fontsize=7, color=fs.COLOR[m], zorder=7)
    ax2.plot(K, C[m].to_numpy(), color=fs.COLOR[m], marker=fs.MARKER[m], ms=2.4, lw=0.9,
             mew=0, zorder=3)

for ax in (ax1, ax2):
    ax.set_xlim(-0.5, 17.5)
    ax.set_ylim(0, 1)
    ax.set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1.0])
    ax.set_yticklabels(["0", "0.2", "0.4", "0.6", "0.8", "1"])
    ax.set_xticks(range(0, 18, 2))
    ax.set_xticks(range(1, 18, 2), minor=True)
    ax.grid(axis="y", color=fs.LIGHT_GREY, lw=0.4, alpha=0.6, zorder=0)
    ax.tick_params(length=2.5)

ax1.set_ylabel(r"Mean score $\bar{x}(K)$")
ax2.set_ylabel("Task coverage $C(K)$")
ax2.set_xlabel("Round $K$")

# shared legend (models + τ90 star) in the empty lower-right region of panel a
handles = [Line2D([], [], color=fs.COLOR[m], marker=fs.MARKER[m], ms=2.8, lw=0.9, mew=0,
                  label=fs.LABEL[m]) for m in fs.MODELS]
handles.append(Line2D([], [], color=fs.GREY, marker="*", ms=8, mec="white", mew=0.5,
                      ls="none", label=r"$\tau_{90}$: 90% of own K0$\rightarrow$peak gain"))
ax1.legend(handles=handles, loc="lower right", bbox_to_anchor=(1.01, -0.02),
           fontsize=7, handlelength=1.8, labelspacing=0.25)

fs.panel_label(ax1, "a", x=-0.16, y=0.98)
fs.panel_label(ax2, "b", x=-0.16, y=0.98)

print("saved:", [str(p) for p in fs.save(fig, "fig_curves")])


==> figures_src/fig_radar.py <==
"""fig_radar: six-axis capability radar with fixed [0, 1] anchors.

Axes (clockwise from top): D1 → D4 → D6 → D2 → D3 → D7.  The legend reports the
permutation-average polygon area  A = ((Σr)² − Σr²) / (n(n−1)),  n = 6, which is
independent of the axis order.

Data
  analysis/radar_selection/prototype_v0/integrate/point_scores.csv  (dim, model, point)
Expected areas (brief): Astra 0.327, Sol 0.212, Opus 0.143, Sonnet 0.128 — asserted.

Layout: the polar axes is positioned in inches; the spoke labels are measured with
the renderer and the radius is solved so that every label fits inside the column
width at 7 pt.
"""
from __future__ import annotations

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

import figstyle as fs

fs.apply_style(7)

ORDER = ["d1_zero_shot", "d4_improvement", "d6_exec_efficiency",
         "d2_solve_chain", "d3_partial_progress", "d7_resource_cost"]
AXIS_LABEL = {
    "d1_zero_shot": "D1 Zero-shot prior",
    "d2_solve_chain": "D2 First-try &\nsolve chain",
    "d3_partial_progress": "D3 Native score &\npartial progress",
    "d4_improvement": "D4 Improvement &\ngrowth shape",
    "d6_exec_efficiency": "D6 Execution\nefficiency",
    "d7_resource_cost": "D7 Resource cost",
}
EXPECTED_AREA = {"Astra": 0.327, "Sol 6.1": 0.212, "Opus 5.5": 0.143, "Sonnet 5.5": 0.128}

# ----------------------------------------------------------------------------- data
ps = pd.read_csv(fs.ROOT / "analysis/radar_selection/prototype_v0/integrate/point_scores.csv")
V = {m: np.array([float(ps[(ps.dim == d) & (ps.model == m)].point.iloc[0]) for d in ORDER])
     for m in fs.MODELS}
assert all((0 <= v).all() and (v <= 1).all() for v in V.values())


def perm_avg_area(r: np.ndarray) -> float:
    """Permutation-average radar area (unit-free; the sin(2π/n)/2 factor is dropped)."""
    n = len(r)
    return float(((r.sum()) ** 2 - (r ** 2).sum()) / (n * (n - 1)))


AREA = {m: perm_avg_area(V[m]) for m in fs.MODELS}
for m, a in AREA.items():
    assert abs(a - EXPECTED_AREA[m]) < 5e-4, f"area mismatch for {m}: {a:.4f} vs {EXPECTED_AREA[m]}"
print("areas:", {m: round(a, 4) for m, a in AREA.items()})

rows = [{"model": m, **{d: V[m][i] for i, d in enumerate(ORDER)}, "area_A": AREA[m]} for m in fs.MODELS]
pd.DataFrame(rows).to_csv(fs.HERE / "fig_radar_source.csv", index=False)

# ----------------------------------------------------------------------------- layout
n = len(ORDER)
theta = np.deg2rad(np.arange(n) * 360 / n)          # clockwise from the top
W = fs.COL_W
MARGIN, PAD_SIDE, PAD_TOP = 0.03, 0.07, 0.05       # inches
LEGEND_H = 0.62                                      # inches reserved below the radar

# measure label extents on a scratch figure
_fig = plt.figure(figsize=(W, 1))
_txt = [_fig.text(0.5, 0.5, AXIS_LABEL[d], fontsize=7, linespacing=1.05) for d in ORDER]
_fig.canvas.draw()
_r = _fig.canvas.get_renderer()
ext = {d: (t.get_window_extent(_r).width / _fig.dpi, t.get_window_extent(_r).height / _fig.dpi)
       for d, t in zip(ORDER, _txt)}
plt.close(_fig)

w_right = max(ext[ORDER[1]][0], ext[ORDER[2]][0])    # D4, D6 sit to the right
w_left = max(ext[ORDER[4]][0], ext[ORDER[5]][0])     # D3, D7 sit to the left
# The four side labels are anchored by their inner corner on the 45° diagonals
# (outside the ring), so the horizontal budget uses sin 45°.
s45 = np.sin(np.deg2rad(45))
R = ((W - 2 * MARGIN - w_left - w_right) / 2) / s45 - PAD_SIDE
R = min(R, 0.9)
cx = MARGIN + w_left + (R + PAD_SIDE) * s45
h_top, h_bot = ext[ORDER[0]][1], ext[ORDER[3]][1]
H = MARGIN + h_top + PAD_TOP + 2 * R + PAD_TOP + h_bot + LEGEND_H
cy = H - MARGIN - h_top - PAD_TOP - R
print(f"radar radius {R:.2f} in, centre ({cx:.2f}, {cy:.2f}) in, figure {W:.2f} x {H:.2f} in")

fig = plt.figure(figsize=(W, H))
ax = fig.add_axes([(cx - R) / W, (cy - R) / H, 2 * R / W, 2 * R / H], projection="polar")
ax.set_theta_offset(np.pi / 2)   # D1 at the top
ax.set_theta_direction(-1)       # clockwise
ax.set_ylim(0, 1)
ax.set_yticks([0.2, 0.4, 0.6, 0.8, 1.0])
ax.set_yticklabels([])
ax.set_xticks(theta)
ax.set_xticklabels([])
ax.grid(True, color=fs.LIGHT_GREY, lw=0.5)
ax.spines["polar"].set_color(fs.GREY)
ax.spines["polar"].set_linewidth(0.6)
ax.set_facecolor("white")

# ring value labels on the D7–D1 bisector (empty beyond r≈0.35), in grey on white
for rv in (0.4, 0.6, 0.8, 1.0):
    ax.text(np.deg2rad(-30), rv, f"{rv:.1f}", fontsize=7, color=fs.GREY,
            ha="center", va="center", zorder=4,
            bbox=dict(facecolor="white", edgecolor="none", pad=0.6, alpha=0.9))

thetac = np.r_[theta, theta[0]]
for m in fs.MODELS:
    r = V[m]
    rc = np.r_[r, r[0]]
    ax.plot(thetac, rc, color=fs.COLOR[m], lw=1.0, marker=fs.MARKER[m], ms=3, mew=0, zorder=5)
    ax.fill(thetac, rc, color=fs.COLOR[m], alpha=0.07, zorder=2)

# spoke labels in figure inches: top/bottom labels centred on the spoke, the four
# side labels anchored by their inner corner on the 45° diagonal outside the ring
anchor_deg = {0: 0, 1: 45, 2: 135, 3: 180, 4: 225, 5: 315}
align = {0: ("center", "bottom"), 1: ("left", "bottom"), 2: ("left", "top"),
         3: ("center", "top"), 4: ("right", "top"), 5: ("right", "bottom")}
for i, d in enumerate(ORDER):
    pad = PAD_TOP if i in (0, 3) else PAD_SIDE
    a = np.deg2rad(anchor_deg[i])
    x = cx + (R + pad) * np.sin(a)
    y = cy + (R + pad) * np.cos(a)
    ha, va = align[i]
    fig.text(x / W, y / H, AXIS_LABEL[d], fontsize=7, ha=ha, va=va, linespacing=1.05)

handles = [Line2D([], [], color=fs.COLOR[m], marker=fs.MARKER[m], ms=3.2, lw=1.0, mew=0,
                  label=f"{fs.LABEL[m]}  ($\\bar{{A}}$ = {AREA[m]:.3f})") for m in fs.MODELS]
fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(0.5, 0.01), ncol=1,
           fontsize=7, handlelength=1.8, labelspacing=0.3)

# --- QA: every text must lie inside the figure
fig.canvas.draw()
rend = fig.canvas.get_renderer()
for t in fig.texts:
    bb = t.get_window_extent(rend)
    assert bb.x0 >= 0 and bb.x1 <= fig.bbox.width and bb.y0 >= 0 and bb.y1 <= fig.bbox.height, \
        f"label outside figure: {t.get_text()!r}"

print("saved:", [str(p) for p in fs.save(fig, "fig_radar")])


==> figures_src/figstyle.py <==
"""Shared style for the paper's data figures (Python / matplotlib backend).

Every figure script imports this module so that the four evaluated models keep the
same colour, marker and display name in every panel of the manuscript.

Model naming: the repository data use the short names in ``MODELS``; the paper uses
the display names in ``LABEL``.
"""
from __future__ import annotations

import logging
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

# --- paths -------------------------------------------------------------------
HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[1]            # repository root (eval/)
ASSETS = HERE.parent / "assets"   # overleaf/assets

# --- print geometry of the two-column template ---------------------------------
# article class on letter paper, 2.5 cm side margins, 0.65 cm column gap
# -> \textwidth = 6.53 in, \columnwidth = 3.14 in.  Figures are drawn at exactly
# these widths so that \includegraphics[width=\columnwidth] does not rescale text.
COL_W = 3.14
TEXT_W = 6.53

# --- model identity (repo name -> paper name / colour / marker) -----------------
MODELS = ["Astra", "Sol 6.1", "Opus 5.5", "Sonnet 5.5"]
LABEL = {
    "Astra": "GPT-6 Astra",
    "Sol 6.1": "GPT-6.1 Sol",
    "Opus 5.5": "Claude Opus 5.5",
    "Sonnet 5.5": "Claude Sonnet 5.5",
}
# Colour-blind-safe set: Okabe-Ito blue / orange / bluish-green plus a dark purple.
# Markers differ as well, so hue is never the only encoding.
COLOR = {
    "Astra": "#0072B2",
    "Sol 6.1": "#E69F00",
    "Opus 5.5": "#009E73",
    "Sonnet 5.5": "#7B3294",
}
MARKER = {"Astra": "o", "Sol 6.1": "s", "Opus 5.5": "^", "Sonnet 5.5": "D"}

# neutrals
GREY = "#767676"
LIGHT_GREY = "#CFCECE"
DARK = "#272727"


def apply_style(font_size: float = 7.0) -> None:
    """Journal rcParams: 7 pt sans-serif text, editable vector text, open axes."""
    logging.getLogger("matplotlib.font_manager").setLevel(logging.ERROR)
    plt.rcParams.update({
        "font.family": "sans-serif",
        "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans", "Liberation Sans"],
        "mathtext.fontset": "dejavusans",
        "svg.fonttype": "none",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "font.size": font_size,
        "axes.titlesize": font_size,
        "axes.labelsize": font_size,
        "xtick.labelsize": font_size,
        "ytick.labelsize": font_size,
        "legend.fontsize": font_size,
        "axes.spines.right": False,
        "axes.spines.top": False,
        "axes.linewidth": 0.6,
        "xtick.major.width": 0.6,
        "ytick.major.width": 0.6,
        "xtick.major.size": 2.5,
        "ytick.major.size": 2.5,
        "xtick.minor.size": 1.5,
        "ytick.minor.size": 1.5,
        "legend.frameon": False,
        "legend.handlelength": 1.6,
        "legend.handletextpad": 0.5,
        "legend.labelspacing": 0.3,
        "legend.borderaxespad": 0.2,
        "lines.linewidth": 1.0,
        "axes.unicode_minus": True,
    })


def panel_label(ax, text: str, x: float = -0.02, y: float = 1.0, size: float = 8.0) -> None:
    """Nature-style bold lowercase panel label just outside the top-left corner."""
    ax.text(x, y, text, transform=ax.transAxes, fontsize=size, fontweight="bold",
            ha="right", va="bottom")


def save(fig, name: str, png_dpi: int = 300) -> list[Path]:
    """Save vector PDF (editable text) and a PNG preview at the exact print size."""
    ASSETS.mkdir(parents=True, exist_ok=True)
    out = []
    for ext, kw in (("pdf", {}), ("png", {"dpi": png_dpi})):
        p = ASSETS / f"{name}.{ext}"
        fig.savefig(p, facecolor="white", **kw)
        out.append(p)
    plt.close(fig)
    return out

